Exact Analytical Solution of the Flory-Huggins Model and Extensions to Multicomponent Systems

The Flory-Huggins theory describes the phase separation of solutions containing polymers. Although it finds widespread application from polymer physics to materials science to biology, the concentrations that coexist in separate phases at equilibrium have not been determined analytically, and numerical techniques are required that restrict the theory's ease of application. In this work, we derive an implicit analytical solution to the Flory-Huggins theory of one polymer in a solvent by applying a procedure that we call the implicit substitution method. While the solutions are implicit and in the form of composite variables, they can be mapped explicitly to a phase diagram in composition space. We apply the same formalism to multicomponent polymeric systems, where we find analytical solutions for polydisperse mixtures of polymers of one type. Finally, while complete analytical solutions are not possible for arbitrary mixtures, we propose computationally efficient strategies to map out coexistence curves for systems with many components of different polymer types.

==> flory_approximation.m <==
clear all
close all
set(groot, 'defaultAxesTickLabelInterpreter','latex');
set(groot, 'DefaultTextInterpreter', 'latex');
set(0,'DefaultAxesLineStyleOrder',{'-','-.', ':'},'DefaultAxesColorOrder',[ [0, 1, 0]; [1, 0, 0]; [0, 0, 1]]);

        fB=@(N,x,B) (1/N-1)*B-log(1-B)-x*B^2


N_values=[10, 50, 100];
chi_scale=1.0001:0.001:3;
% N_values=2:2:50;
% chi_scale=1.01:0.01:3.2;
chic_values=1/2*(1+1./sqrt(N_values)).^2;

for i=1:length(N_values)
    for j=1:length(chi_scale)
        param.N=N_values(i);
        param.chi=chic_values(i)*chi_scale(j);
        N=param.N; chi=param.chi;
        delta= lambertw((1/N-1-2*chi)*exp(-1-chi+1/N))/(1/N-1-2*chi);
        phid=exp(-1+N*(1-delta-chi));
        phid=lambertw((N-1-2*chi*N)*exp(-1+N*(1-delta-chi)))/(N-1-2*chi*N);
        phic=1/(1+sqrt(param.N));
        chic=1/2*(1+1/sqrt(N))^2;

        if j>1
            phi1g=phi1;
            phi2g=phi2;
        else
            phi1g=phic*1.01;
            phi2g=phic*0.99;

        end
%                     phi1g=phid;
%             phi2g=1-delta;

        

        param.phi1g=phi1g;
        param.phi2g=phi2g;

        phispinA=(1 + (-1 + 2*chi)*N - sqrt(1 - 2*(1 + 2*chi)*N + (1 - 2*chi)^2*N^2))/(4*chi*N);
        phispinB=(1 + (-1 + 2*chi)*N + sqrt(1 - 2*(1 + 2*chi)*N + (1 - 2*chi)^2*N^2))/(4*chi*N);
        param.phispinA=phispinA
        param.phispinB=phispinB

        param


        [phi_bin]= binod(param)

        phi1=phi_bin(1); phi2=phi_bin(2);

        A=phi_bin(2)-phi_bin(1);
        B=phi_bin(2)+phi_bin(1);
        y=A/B;


        f=@(N,x,y) 1+1/(2*N*x)-1/(2*x)+sqrt((1+1/(2*N*x)-1/(2*x))^2-2/(N*x)*atanh(y)./y)
        g=@(N,x,y) 2/N*atanh(y)-log((2-f(N,x,y).*(1+y))./(2-f(N,x,y).*(1-y)))-2*x*f(N,x,y).*y

        h=@(N,x,y) (1/N-1)*y.*f(N,x,y)-log((2-f(N,x,y).*(1+y))./(2-f(N,x,y).*(1-y)))-x*y.*f(N,x,y).^2

        % % g=@(N,x,y) atanh(y)+N/2*log(2-f(N,x,y)*(1+y))-N*x
        % f(N,chi, y)

        B
        B00=(1+1/(2*N*chi)-1/(2*chi))
        Bval=real(1+lambertw(-2*chi*exp(B00^2*chi-2*chi))/(2*chi));

        Bquad=0.5*((3*chi-1.5)-sqrt((3*chi-1.5)^2-12/N));

        Bquad=real((6*N*chi-3*N-sqrt((3*N-6*N*chi)^2-48*N))/(4*N));

        %B/3(3/N + 3 B (1/2 - chi) + B^2) (Taylor series)

%         [xnum,fval,exitflag,output]=fsolve(@(B)fB(N,chi,B), B00)
%         if exitflag>0
%             Bval=xnum;
%         else
%             Bval=sqrt(-1);
%         end

        wval=1-(Bval/B00-1)^2;
        wquad=1-(Bquad/B00-1)^2;
        wact=2/(N*chi)/B00^2*atanh(y)/y;
        eps=2*exp(-N*chi*B00^2*wval);
        epsquad=2*exp(-N*chi*B00^2*wquad);
        eps=real(-lambertw(-(2-log(2))*2*exp(-N*chi*B00^2*wval))/(2-log(2)));
        epsquad=real(-lambertw(-(2-log(2))*2*exp(-N*chi*B00^2*wval))/(2-log(2)));

        if epsquad>1
            epsquad=1;
        end
        if eps>1
            eps=1;
        end
        ypred=1-eps

        yval1=yval1func(B00,chi,N);
        yval2=yval2func(B00, chi, N);




        % ((1/N-1)*B-log(1-B)-chi*B^2)/B
        Nmat(i,j)=N;
        chimat(i,j)=chi;
        ymat(i,j)=y;
        yval1mat(i,j)=yval1;
        yval2mat(i,j)=yval2;
        yval0mat(i,j)=1-eps;
        Bmat(i,j)=B;
        Bval0mat(i,j)=Bval;

        yLG=2*sqrt(3*(chi-chic)/(2*chic^2*sqrt(N)))/(2*phic);

        if isreal(eps)
            yval0mat(i,j)=1-eps;
        elseif isreal(epsquad) 
            yval0mat(i,j)=1-epsquad;
        elseif isreal(yLG) && yLG<1
            yval0mat(i,j)=yLG;
        else
            yval0mat(i,j)=nan;
        end
        if chi<1.2*chic
            phiLG_right_mat(i,j)=phic+sqrt(3*(chi-chic)/(2*chic^2*sqrt(N)));
            phiLG_left_mat(i,j)=phic-sqrt(3*(chi-chic)/(2*chic^2*sqrt(N)));
        else 
            phiLG_right_mat(i,j)=nan;
            phiLG_left_mat(i,j)=nan;
        end
    end

end
Amat=Bmat.*ymat;
Aval0mat=Bval0mat.*yval0mat;

phi_right_mat=(Amat+Bmat)/2;
phi_left_mat=(Bmat-Amat)/2;

phival0_right_mat=(Aval0mat+Bval0mat)/2;
phival0_left_mat=(Bval0mat-Aval0mat)/2;


figure
semilogx( phi_right_mat', chimat', '-k', 'linewidth',3)
hold on
semilogx( phi_left_mat', chimat', '-k', 'linewidth',3)

semilogx( phival0_right_mat', chimat', '--b', 'linewidth',2)
hold on
semilogx( phival0_left_mat', chimat', '--b', 'linewidth',2)

% semilogx( phiLG_right_mat', chimat', '-.g', 'linewidth',2)
% hold on
% semilogx( phiLG_left_mat', chimat', '-.g', 'linewidth',2)

xlabel('$\phi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
title('$N=10, 50, 100$', 'Interpreter', 'latex', 'fontsize', 20);



xlim([1e-9, 1]);
ylim([0.5, 1.5]);

set(gca, 'XScale', 'linear');
xlim([0, 1]);
ylim([0.5, 1.5]);


%Plot y
figure('Position', [100, 100, 500, 900])
subplot(2,1,1)
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,ymat)
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, '$y$', 'Interpreter', 'latex', 'fontsize', 20);
title('$y$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)

subplot(2,1,2)
%Plot y_pred
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,yval0mat)
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, '$y_\mathrm{pred}$', 'Interpreter', 'latex', 'fontsize', 20);
title('$y_\mathrm{pred}$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)

figure('Position', [100, 100, 500, 900])
subplot(2,1,1)
%Plot log(1-y)
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,log(1-ymat))
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
% caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, '$\ln(1-y)$', 'Interpreter', 'latex', 'fontsize', 20);
title('$\ln(1-y)$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)

subplot(2,1,2)
%Plot log(1-y_pred)
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,log(1-yval0mat))
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
% caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, '$\ln(1-y_\mathrm{pred})$', 'Interpreter', 'latex', 'fontsize', 20);
title('$\ln(1-y_\mathrm{pred})$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)





figure
%Plot error log(1-y)
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,abs((log(1-ymat)-log(1-yval0mat))./log(1-ymat)))
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
% caxis([0, 0.1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, 'Error $\ln(1-y)$', 'Interpreter', 'latex', 'fontsize', 20);
title('Error $\ln(1-y)$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)

figure
%Plot error y
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,abs((ymat-yval0mat)./ymat))
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
% caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, 'Error $y$', 'Interpreter', 'latex', 'fontsize', 20);
title('Error $y$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)


figure
%Plot error 1-y
[X,Y] = meshgrid(chi_scale, N_values);
surf(chimat,Nmat,abs((1-ymat-1+yval0mat)./(1-ymat)))
shading interp
xlabel('$\chi$', 'Interpreter', 'latex', 'fontsize', 20);
ylabel('$N$', 'Interpreter', 'latex', 'fontsize', 20);
c = colorbar;
% caxis([0, 1]);
xlim([min(min(chimat)), 1.5]);
ylim([min(N_values), max(N_values)]);
ylabel(c, 'Error $1-y$', 'Interpreter', 'latex', 'fontsize', 20);
title('Error $1-y$', 'Interpreter', 'latex', 'fontsize', 20);
view(0, 90);
hold on
plot(chic_values, N_values, '--k', 'linewidth', 3)






















function val=mu(phi, param)
N=param.N; chi=param.chi;
val= 1/N*log(phi)-log(1-phi)-2*chi*phi;
end

function val=dmudphi(phi, param)
N=param.N; chi=param.chi;
val= 1/(N*phi)+1/(1-phi)-2*chi;
end

function val=Pi(phi, param)
N=param.N; chi=param.chi;
val=((1/N-1)*phi-log(1-phi)-chi*phi.^2);
end


function [phi_bin]= binod(param)
phispinA=param.phispinA;
phispinB=param.phispinB;

phi1g=param.phi1g;

phi2g=param.phi2g;

if isreal(phi1g)
    x01=log(phi1g/phispinA/(1-phi1g/phispinA));
    x02=(phi2g-phispinB)/(1-phispinB)/(1-(phi2g-phispinB)/(1-phispinB));
    x0=[x01,x02];
else

    x0=[-5,2];
end
options = optimset('fsolve');
% options.Display = 'iter'; % Display iteration information
options.TolFun = 1e-12;    % Tolerance on the function value
options.TolX = 1e-12;      % Tolerance on the solution
x=fsolve(@(x)binod_res(x, param), x0, options);
phi1=phispinA*exp(x(1))/(1+exp(x(1)));
phi2=phispinB+(1-phispinB)*exp(x(2))/(1+exp(x(2)));
phi_bin=[phi1, phi2];
end

function res=binod_res(x,param)
phispinA=param.phispinA;
phispinB=param.phispinB;



phi1=phispinA*exp(x(1))/(1+exp(x(1)));
phi2=phispinB+(1-phispinB)*exp(x(2))/(1+exp(x(2)));

res(1)=mu(phi1, param)-mu(phi2, param);
res(2)=Pi(phi2, param)-Pi(phi1, param);

end

function yval1=yval1func(B00,chi,N)

yval1=15.^(1/2).*((-1).*chi.^3.*((-2)+B00+B00.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)).^5.*N.^4.*((-2)+B00.^2.*chi.*N).*(( ...
    -124)+(124+chi.*((-400)+B00.*((-792)+(-332).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(878+310.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)))).*N+(chi.*((-1832)+B00.^2.*((-878)+( ...
    -310).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.*(1040+ ...
    332.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)))+chi.^2.*( ...
    9040+B00.*((-17280)+(-3280).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+B00.^4.*((-1336)+(-800).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^3.*((-916)+204.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(11720+3280.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2)))).*N.^2+4.*chi.^2.*(288+(-576).* ...
    chi+B00.*((-668)+chi.*(2680+1316.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+(-354).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+B00.^3.*((-210)+chi.*(9680+5200.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-206).*(1+(-2).*B00.^(-2).*chi.^(-1) ...
    .*N.^(-1)).^(1/2))+B00.^6.*chi.*(188+152.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(334+chi.*((-5560)+(-3140).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+200.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*chi.*(916+468.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(1389+chi.*(( ...
    -7570)+(-3810).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    677.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^3+(-8).* ...
    B00.^2.*chi.^3.*(B00.*((-359)+chi.*(1390+994.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-263).*(1+(-2).*B00.^(-2).*chi.^(-1) ...
    .*N.^(-1)).^(1/2))+B00.^6.*chi.*(18+18.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+(-2).*((-1)+2.*chi).*(72+31.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*(124+chi.*(3320+2600.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+34.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(94+chi.*((-1750)+(-1390) ...
    .*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+76.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*chi.*(332+260.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(554+chi.*(( ...
    -3050)+(-2330).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    422.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^4+48.* ...
    B00.^4.*chi.^4.*((-6).*((-1)+2.*chi).*(1+(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+4.*B00.*((-4)+15.*chi).*(1+(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-3).*B00.^4.*((-1)+20.* ...
    chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2).* ...
    B00.^2.*((-11)+60.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1) ...
    ).^(1/2))+B00.^5.*chi.*(12+12.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+B00.^3.*(24+chi.*(120+120.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+18.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))).*N.^5+(-288).*B00.^9.*chi.^5.*(1+(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)).*N.^6).^(-1).*(B00.^2.*chi.*(2+2.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-4).*N.^(-1)+B00.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2).*((-1)+N).*N.^(-1)+ ...
    chi.^(-1).*((-2)+B00+B00.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2)).^(-3).*N.^(-1).*(8+B00.^2.*chi.*((-4)+(-4).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).*N+B00.^3.*chi.*(28+20.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).*N+(-8).*B00.^5.* ...
    chi.^2.*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).*N.^2+ ...
    B00.*((-24)+(-8).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)+ ...
    8.*chi.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2).*N)))).^( ...
    1/2);
end
function yval2=yval2func(B00,chi,N)
yval2=3.*(105/2).^(1/2).*(chi.^4.*((-2)+B00+B00.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)).^7.*N.^5.*((-2)+B00.^2.*chi.*N).^3.*(( ...
    -6904)+(6904+chi.*(48048+B00.*((-155200)+(-31048).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(93932+24164.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)))).*N+4.*chi.*(8.*((-7111)+ ...
    45395.*chi)+B00.^4.*chi.*((-69266)+(-30842).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*((-23483)+chi.*(228690+24374.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-6041).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.*(42252+chi.*((-568904) ...
    +(-60620).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+7762.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*chi.*( ...
    96408+51692.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).* ...
    N.^2+8.*chi.^2.*(78572+(-314552).*chi+B00.*((-167808)+chi.*( ...
    1003856+229908.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+( ...
    -42820).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*( ...
    (-71687)+chi.*(1509354+553210.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+(-31887).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^5.*chi.*((-3072)+(-19942).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^4.*(34633+chi.*((-577990)+(-218694).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+15421.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*chi.*(43713+26383.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(213190+ ...
    chi.*((-1710870)+(-544390).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1) ...
    ).^(1/2))+70396.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))) ...
    .*N.^3+(-8).*chi.^3.*((-17280).*((-1)+2.*chi)+B00.^3.*((-430160)+ ...
    chi.*(2604056+1268232.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+(-212056).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^5.*((-72338)+chi.*(2517788+1403360.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-50784).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.*((-70792)+chi.*(217616+114056.*(1+(-2) ...
    .*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-37748).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^8.*chi.*(27644+20588.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*(43713+chi.*(( ...
    -916258)+(-519666).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2) ...
    )+26383.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^7.* ...
    chi.*(75754+33246.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)) ...
    +B00.^2.*(272678+chi.*((-1119580)+(-483700).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+114330.*(1+(-2).*B00.^(-2).*chi.^(-1) ...
    .*N.^(-1)).^(1/2))+B00.^4.*(404580+chi.*((-3412640)+(-1807680).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+216872.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^4+32.*B00.^2.*chi.^4.* ...
    (B00.^3.*((-100930)+chi.*(611786+418376.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-68938).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.*((-27821)+chi.*(84154+55534.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-18699).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*((-2918)+chi.*(471954+ ...
    339276.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-4880).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2).*((-1)+2.*chi) ...
    .*(3240+863.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^8.*chi.*(2169+1899.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+B00.^6.*(6911+chi.*((-165487)+(-120001).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+5147.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(19294+13336.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(75350+chi.*((-310044)+( ...
    -205716).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+49454.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(82081+ ...
    chi.*((-704585)+(-496055).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+57913.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).* ...
    N.^5+(-96).*B00.^4.*chi.^5.*(B00.^3.*((-13832)+chi.*(83370+70770.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-11720).*(1+(-2) ...
    .*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.*((-4890)+chi.*( ...
    14532+11832.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+( ...
    -4026).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-12).*(( ...
    -1)+2.*chi).*(90+53.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^8.*chi.*(90+90.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+B00.^6.*(723+chi.*((-18942)+(-16422).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+633.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+B00.^5.*(1824+chi.*(55566+48006.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+1014.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(2526+2166.*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(10252+chi.*((-88410)+( ...
    -75810).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+8788.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(11440+chi.*( ...
    (-46746)+(-39186).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)) ...
    +9568.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^6+ ...
    576.*B00.^6.*chi.^6.*((-30).*((-1)+2.*chi).*(1+(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+(-15).*B00.^6.*((-1)+28.*chi).*(1+( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+12.*B00.*((-12)+ ...
    35.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-12) ...
    .*B00.^2.*((-26)+105.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+4.*B00.^3.*((-88)+525.*chi).*(1+(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-4).*B00.^4.*((-61)+525.*chi).*(1+(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(60+60.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*(180+chi.* ...
    (1260+1260.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+150.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^7+(-17280).* ...
    B00.^13.*chi.^7.*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2) ...
    ).*N.^8).^(-1).*((-1/45).*chi.^(-3).*((-2)+B00+B00.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).^(-5).*N.^(-4).*((-2)+ ...
    B00.^2.*chi.*N).^(-2).*((-124)+(124+chi.*((-400)+B00.*((-792)+( ...
    -332).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*( ...
    878+310.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)))).*N+( ...
    chi.*((-1832)+B00.^2.*((-878)+(-310).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.*(1040+332.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2)))+chi.^2.*(9040+B00.*((-17280)+(-3280).*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*((-1336)+( ...
    -800).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*(( ...
    -916)+204.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^2.*(11720+3280.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2)))).*N.^2+4.*chi.^2.*(288+(-576).*chi+B00.*((-668)+chi.*(2680+ ...
    1316.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-354).*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*((-210)+chi.*( ...
    9680+5200.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-206) ...
    .*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*chi.*( ...
    188+152.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*( ...
    334+chi.*((-5560)+(-3140).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+200.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^5.*chi.*(916+468.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^2.*(1389+chi.*((-7570)+(-3810).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+677.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))).*N.^3+(-8).*B00.^2.*chi.^3.*(B00.*((-359)+chi.*( ...
    1390+994.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-263).* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*chi.*(18+ ...
    18.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2).*((-1)+ ...
    2.*chi).*(72+31.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^3.*(124+chi.*(3320+2600.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+34.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^4.*(94+chi.*((-1750)+(-1390).*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+76.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^5.*chi.*(332+260.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+B00.^2.*(554+chi.*((-3050)+(-2330).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+422.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))).*N.^4+48.*B00.^4.*chi.^4.*((-6).*((-1)+2.* ...
    chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+4.*B00.*( ...
    (-4)+15.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    (-3).*B00.^4.*((-1)+20.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+(-2).*B00.^2.*((-11)+60.*chi).*(1+(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*chi.*(12+12.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*(24+chi.*(120+120.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+18.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^5+(-288).*B00.^9.* ...
    chi.^5.*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).*N.^6)+ ...
    (-1).*((1/2025).*chi.^(-6).*((-2)+B00+B00.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)).^(-10).*N.^(-8).*((-2)+B00.^2.*chi.*N) ...
    .^(-4).*((-124)+(124+chi.*((-400)+B00.*((-792)+(-332).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(878+310.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)))).*N+(chi.*((-1832)+ ...
    B00.^2.*((-878)+(-310).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.*(1040+332.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2)))+chi.^2.*(9040+B00.*((-17280)+(-3280).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*((-1336)+(-800).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*((-916)+204.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(11720+3280.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)))).*N.^2+4.*chi.^2.* ...
    (288+(-576).*chi+B00.*((-668)+chi.*(2680+1316.*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+(-354).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^3.*((-210)+chi.*(9680+5200.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-206).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*chi.*(188+152.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(334+chi.*((-5560)+ ...
    (-3140).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+200.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*chi.*(916+ ...
    468.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*( ...
    1389+chi.*((-7570)+(-3810).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1) ...
    ).^(1/2))+677.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).* ...
    N.^3+(-8).*B00.^2.*chi.^3.*(B00.*((-359)+chi.*(1390+994.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-263).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*chi.*(18+18.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2).*((-1)+2.*chi).*(72+31.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*(124+chi.*( ...
    3320+2600.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+34.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(94+chi.*(( ...
    -1750)+(-1390).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    76.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*chi.*( ...
    332+260.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*( ...
    554+chi.*((-3050)+(-2330).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+422.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).* ...
    N.^4+48.*B00.^4.*chi.^4.*((-6).*((-1)+2.*chi).*(1+(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+4.*B00.*((-4)+15.*chi).*(1+(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-3).*B00.^4.*((-1)+ ...
    20.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2) ...
    .*B00.^2.*((-11)+60.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+B00.^5.*chi.*(12+12.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+B00.^3.*(24+chi.*(120+120.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+18.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))).*N.^5+(-288).*B00.^9.*chi.^5.*(1+(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2)).*N.^6).^2+(-4/2835).*chi.^(-4).*( ...
    (-2)+B00+B00.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).^( ...
    -7).*N.^(-5).*((-2)+B00.^2.*chi.*N).^(-4).*((-6904)+(6904+chi.*( ...
    48048+B00.*((-155200)+(-31048).*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+B00.^2.*(93932+24164.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2)))).*N+4.*chi.*(8.*((-7111)+45395.*chi)+ ...
    B00.^4.*chi.*((-69266)+(-30842).*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+B00.^2.*((-23483)+chi.*(228690+24374.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-6041).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+B00.*(42252+chi.*((-568904)+(-60620) ...
    .*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+7762.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*chi.*(96408+51692.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^2+8.*chi.^2.* ...
    (78572+(-314552).*chi+B00.*((-167808)+chi.*(1003856+229908.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-42820).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^3.*((-71687)+chi.*( ...
    1509354+553210.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+( ...
    -31887).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.* ...
    chi.*((-3072)+(-19942).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^4.*(34633+chi.*((-577990)+(-218694).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+15421.*(1+(-2).*B00.^(-2).*chi.^(-1) ...
    .*N.^(-1)).^(1/2))+B00.^6.*chi.*(43713+26383.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(213190+chi.*((-1710870)+( ...
    -544390).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+70396.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^3+(-8).* ...
    chi.^3.*((-17280).*((-1)+2.*chi)+B00.^3.*((-430160)+chi.*(2604056+ ...
    1268232.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-212056) ...
    .*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*(( ...
    -72338)+chi.*(2517788+1403360.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+(-50784).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.*((-70792)+chi.*(217616+114056.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-37748).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^8.*chi.*(27644+20588.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^6.*(43713+chi.*((-916258)+( ...
    -519666).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+26383.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^7.*chi.*( ...
    75754+33246.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^2.*(272678+chi.*((-1119580)+(-483700).*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+114330.*(1+(-2).*B00.^(-2).*chi.^(-1) ...
    .*N.^(-1)).^(1/2))+B00.^4.*(404580+chi.*((-3412640)+(-1807680).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+216872.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^4+32.*B00.^2.*chi.^4.* ...
    (B00.^3.*((-100930)+chi.*(611786+418376.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-68938).*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.*((-27821)+chi.*(84154+55534.*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-18699).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*((-2918)+chi.*(471954+ ...
    339276.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-4880).*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-2).*((-1)+2.*chi) ...
    .*(3240+863.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+ ...
    B00.^8.*chi.*(2169+1899.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+B00.^6.*(6911+chi.*((-165487)+(-120001).*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+5147.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(19294+13336.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(75350+chi.*((-310044)+( ...
    -205716).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+49454.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(82081+ ...
    chi.*((-704585)+(-496055).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+57913.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).* ...
    N.^5+(-96).*B00.^4.*chi.^5.*(B00.^3.*((-13832)+chi.*(83370+70770.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-11720).*(1+(-2) ...
    .*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.*((-4890)+chi.*( ...
    14532+11832.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+( ...
    -4026).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-12).*(( ...
    -1)+2.*chi).*(90+53.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^( ...
    1/2))+B00.^8.*chi.*(90+90.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2))+B00.^6.*(723+chi.*((-18942)+(-16422).*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+633.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2))+B00.^5.*(1824+chi.*(55566+48006.*(1+(-2).*B00.^( ...
    -2).*chi.^(-1).*N.^(-1)).^(1/2))+1014.*(1+(-2).*B00.^(-2).*chi.^( ...
    -1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(2526+2166.*(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+B00.^4.*(10252+chi.*((-88410)+( ...
    -75810).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+8788.*(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^2.*(11440+chi.*( ...
    (-46746)+(-39186).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)) ...
    +9568.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^6+ ...
    576.*B00.^6.*chi.^6.*((-30).*((-1)+2.*chi).*(1+(1+(-2).*B00.^(-2) ...
    .*chi.^(-1).*N.^(-1)).^(1/2))+(-15).*B00.^6.*((-1)+28.*chi).*(1+( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+12.*B00.*((-12)+ ...
    35.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+(-12) ...
    .*B00.^2.*((-26)+105.*chi).*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+4.*B00.^3.*((-88)+525.*chi).*(1+(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2))+(-4).*B00.^4.*((-61)+525.*chi).*(1+(1+ ...
    (-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^7.*chi.*(60+60.* ...
    (1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+B00.^5.*(180+chi.* ...
    (1260+1260.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))+150.*( ...
    1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2))).*N.^7+(-17280).* ...
    B00.^13.*chi.^7.*(1+(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2) ...
    ).*N.^8).*(B00.^2.*chi.*(2+2.*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^( ...
    -1)).^(1/2))+(-4).*N.^(-1)+B00.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2).*((-1)+N).*N.^(-1)+chi.^(-1).*((-2)+B00+B00.*(1+( ...
    -2).*B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)).^(-3).*N.^(-1).*(8+ ...
    B00.^2.*chi.*((-4)+(-4).*(1+(-2).*B00.^(-2).*chi.^(-1).*N.^(-1)) ...
    .^(1/2)).*N+B00.^3.*chi.*(28+20.*(1+(-2).*B00.^(-2).*chi.^(-1).* ...
    N.^(-1)).^(1/2)).*N+(-8).*B00.^5.*chi.^2.*(1+(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2)).*N.^2+B00.*((-24)+(-8).*(1+(-2).* ...
    B00.^(-2).*chi.^(-1).*N.^(-1)).^(1/2)+8.*chi.*(1+(-2).*B00.^(-2).* ...
    chi.^(-1).*N.^(-1)).^(1/2).*N)))).^(1/2))).^(1/2);
end

